The Kodaira dimension of some moduli spaces of elliptic K3 surfaces

We study the moduli spaces of elliptic K3 surfaces of Picard number at least 3, i.e. $U\oplus \langle -2k \rangle$-polarized K3 surfaces. Such moduli spaces are proved to be of general type for $k\geq 220$. The proof relies on the low-weight cusp form trick developed by Gritsenko, Hulek and Sankaran. Furthermore, explicit geometric constructions of some elliptic K3 surfaces lead to the unirationality of these moduli spaces for $k < 11$ and for 19 other isolated values up to $k=64$.

==> anc/List_vectors.m <==

ListGenType:=
[
    [ 19, 20, 38, 75, 111, 55, 90, 69, 47, 24 ],
    [ 19, 21, 38, 75, 111, 55, 91, 70, 48, 25 ],
    [ 18, 23, 40, 78, 115, 57, 94, 72, 49, 25 ],
    [ 17, 26, 42, 82, 121, 60, 99, 76, 52, 27 ],
    [ 16, 19, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 22, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 15, 26, 36, 71, 105, 52, 86, 66, 45, 23 ],
    [ 16, 27, 40, 79, 116, 58, 94, 72, 49, 25 ],
    [ 18, 23, 38, 75, 111, 55, 90, 69, 47, 24 ],
    [ 19, 20, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 19, 22, 38, 75, 111, 55, 90, 69, 47, 24 ],
    [ 17, 19, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 23, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 21, 22, 42, 82, 121, 60, 98, 75, 51, 26 ],
    [ 17, 27, 41, 81, 120, 60, 98, 75, 51, 26 ],
    [ 17, 26, 40, 78, 115, 57, 94, 72, 49, 25 ],
    [ 17, 23, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 17, 22, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 19, 25, 43, 83, 122, 61, 99, 76, 52, 27 ],
    [ 17, 24, 36, 71, 105, 52, 86, 66, 45, 23 ],
    [ 20, 23, 40, 79, 117, 58, 96, 74, 51, 27 ],
    [ 19, 24, 40, 79, 117, 58, 95, 73, 50, 26 ],
    [ 16, 21, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 23, 38, 75, 111, 55, 91, 70, 48, 25 ],
    [ 17, 21, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 23, 40, 79, 117, 58, 95, 73, 50, 26 ],
    [ 17, 20, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 23, 38, 75, 111, 55, 90, 69, 47, 24 ],
    [ 18, 19, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 23, 42, 82, 121, 60, 99, 76, 52, 27 ],
    [ 15, 28, 36, 71, 105, 52, 86, 66, 45, 23 ],
    [ 17, 27, 40, 78, 115, 57, 94, 72, 49, 25 ],
    [ 17, 24, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 17, 23, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 19, 21, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 17, 25, 36, 71, 105, 52, 86, 66, 45, 23 ],
    [ 16, 29, 40, 78, 115, 57, 94, 72, 49, 25 ],
    [ 21, 23, 41, 81, 120, 60, 98, 75, 51, 26 ],
    [ 18, 23, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 19, 24, 39, 76, 112, 56, 91, 70, 48, 25 ],
    [ 20, 21, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 17, 22, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 25, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 17, 21, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 22, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 19, 21, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 20, 21, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 19, 20, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 25, 37, 73, 108, 54, 88, 68, 47, 24 ],
    [ 17, 25, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 17, 24, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 18, 25, 37, 73, 107, 53, 87, 67, 46, 24 ],
    [ 17, 26, 36, 71, 105, 52, 86, 66, 45, 23 ],
    [ 17, 29, 40, 79, 117, 58, 96, 74, 51, 27 ],
    [ 16, 23, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 21, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 23, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 18, 25, 37, 72, 106, 53, 86, 66, 45, 23 ],
    [ 17, 23, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 26, 40, 79, 117, 58, 95, 73, 50, 26 ],
    [ 17, 22, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 25, 38, 75, 111, 55, 91, 70, 48, 25 ],
    [ 18, 23, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 24, 37, 72, 106, 53, 86, 66, 45, 23 ],
    [ 21, 22, 36, 71, 105, 52, 86, 67, 47, 25 ],
    [ 19, 25, 38, 75, 111, 55, 90, 69, 47, 24 ],
    [ 19, 20, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 25, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 16, 31, 40, 78, 115, 57, 94, 72, 49, 25 ],
    [ 17, 27, 36, 71, 105, 52, 86, 66, 45, 23 ],
    [ 18, 23, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 23, 40, 79, 117, 58, 95, 73, 50, 26 ],
    [ 19, 23, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 19, 25, 37, 73, 108, 54, 88, 68, 47, 24 ],
    [ 19, 22, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 24, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 21, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 23, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 23, 40, 78, 115, 57, 94, 72, 49, 25 ],
    [ 19, 23, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 20, 23, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 18, 23, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 24, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 19, 23, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 26, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 19, 21, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 25, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 21, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 22, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 20, 23, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 15, 32, 36, 71, 105, 52, 86, 66, 45, 23 ],
    [ 19, 24, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 17, 25, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 23, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 24, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 23, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 18, 25, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 21, 22, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 18, 25, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 27, 38, 75, 111, 55, 91, 70, 48, 25 ],
    [ 18, 23, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 27, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 19, 24, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 21, 23, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 19, 22, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 23, 36, 69, 101, 50, 82, 63, 43, 22 ],
    [ 20, 21, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 23, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 20, 23, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 26, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 22, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 25, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 24, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 29, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 19, 26, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 21, 25, 38, 75, 111, 55, 90, 69, 47, 24 ],
    [ 20, 23, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 25, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 27, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 28, 39, 76, 111, 55, 90, 69, 47, 24 ],
    [ 19, 26, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 19, 25, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 28, 38, 75, 111, 55, 90, 69, 47, 24 ],
    [ 19, 23, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 25, 38, 73, 107, 53, 87, 67, 46, 24 ],
    [ 21, 23, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 17, 27, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 23, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 26, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 22, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 23, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 19, 25, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 23, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 19, 27, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 17, 30, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 17, 29, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 18, 25, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 25, 36, 70, 103, 51, 84, 65, 45, 24 ],
    [ 16, 31, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 21, 23, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 26, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 22, 23, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 19, 24, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 28, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 27, 36, 71, 105, 52, 86, 67, 47, 24 ],
    [ 17, 27, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 23, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 31, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 21, 22, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 25, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 16, 29, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 25, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 22, 23, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 21, 26, 37, 72, 106, 53, 86, 66, 45, 23 ],
    [ 22, 23, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 27, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 21, 26, 36, 71, 105, 52, 86, 66, 45, 23 ],
    [ 22, 25, 37, 72, 106, 53, 86, 66, 45, 23 ],
    [ 19, 28, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 19, 27, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 29, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 25, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 28, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 27, 34, 67, 99, 49, 81, 63, 44, 24 ],
    [ 18, 29, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 15, 37, 36, 71, 105, 52, 86, 66, 45, 23 ],
    [ 20, 27, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 21, 25, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 18, 29, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 21, 23, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 29, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 25, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 21, 26, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 22, 23, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 28, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 20, 27, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 22, 25, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 17, 30, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 29, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 29, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 26, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 25, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 31, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 25, 39, 76, 112, 56, 91, 70, 48, 25 ],
    [ 20, 29, 36, 71, 105, 52, 86, 67, 47, 24 ],
    [ 22, 25, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 20, 27, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 23, 24, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 19, 28, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 29, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 30, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 23, 26, 38, 74, 109, 54, 89, 69, 47, 24 ],
    [ 22, 23, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 29, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 17, 31, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 25, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 17, 30, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 29, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 22, 25, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 27, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 24, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 25, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 21, 26, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 33, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 18, 31, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 30, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 22, 25, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 20, 27, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 29, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 29, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 23, 25, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 21, 25, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 30, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 17, 31, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 33, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 29, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 19, 30, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 22, 25, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 28, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 24, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 27, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 23, 25, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 20, 29, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 23, 25, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 31, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 18, 31, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 27, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 26, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 17, 33, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 27, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 17, 32, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 25, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 26, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 26, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 16, 37, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 19, 31, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 22, 25, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 29, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 24, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 37, 36, 71, 105, 52, 86, 66, 45, 23 ],
    [ 22, 27, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 23, 27, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 23, 25, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 32, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 18, 31, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 31, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 35, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 33, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 25, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 20, 31, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 22, 27, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 29, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 22, 29, 36, 70, 103, 51, 84, 65, 45, 23 ],
    [ 19, 33, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 23, 26, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 29, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 30, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 29, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 22, 29, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 21, 32, 38, 74, 109, 54, 89, 69, 48, 26 ],
    [ 22, 29, 36, 69, 101, 50, 82, 63, 43, 22 ],
    [ 23, 25, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 35, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 27, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 19, 32, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 26, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 29, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 25, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 31, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 27, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 28, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 17, 37, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 18, 35, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 19, 33, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 21, 31, 34, 67, 99, 49, 81, 63, 44, 24 ],
    [ 19, 31, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 29, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 27, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 36, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 27, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 35, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 33, 36, 69, 101, 50, 82, 63, 43, 22 ],
    [ 19, 33, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 26, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 26, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 24, 25, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 31, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 27, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 33, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 23, 28, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 35, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 23, 28, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 31, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 19, 32, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 29, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 37, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 35, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 36, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 31, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 28, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 32, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 19, 34, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 24, 29, 37, 72, 106, 53, 86, 66, 45, 23 ],
    [ 25, 27, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 22, 29, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 31, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 27, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 33, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 29, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 16, 39, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 28, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 37, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 33, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 37, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 35, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 26, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 31, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 36, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 21, 32, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 35, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 37, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 29, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 29, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 30, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 19, 36, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 20, 33, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 32, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 28, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 23, 28, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 27, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 38, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 37, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 29, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 28, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 25, 26, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 31, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 31, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 32, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 36, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 43, 36, 71, 105, 52, 86, 66, 45, 23 ],
    [ 16, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 34, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 24, 29, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 37, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 20, 33, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 40, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 28, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 39, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 27, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 35, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 29, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 29, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 23, 31, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 25, 28, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 30, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 32, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 37, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 34, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 25, 27, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 34, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 24, 29, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 41, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 32, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 17, 40, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 28, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 31, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 27, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 36, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 29, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 44, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 25, 29, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 16, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 37, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 23, 30, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 29, 34, 67, 99, 49, 81, 63, 44, 24 ],
    [ 23, 32, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 24, 31, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 23, 31, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 42, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 29, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 32, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 27, 28, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 25, 28, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 39, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 26, 27, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 31, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 27, 28, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 25, 29, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 35, 34, 67, 99, 49, 81, 63, 44, 24 ],
    [ 18, 41, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 40, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 20, 37, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 39, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 43, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 31, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 42, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 33, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 26, 29, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 32, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 28, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 18, 41, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 45, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 37, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 39, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 39, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 26, 29, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 29, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 28, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 26, 31, 37, 72, 106, 53, 86, 66, 45, 23 ],
    [ 19, 41, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 17, 44, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 40, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 35, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 37, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 18, 43, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 26, 29, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 32, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 28, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 37, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 20, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 39, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 39, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 27, 29, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 24, 31, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 31, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 45, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 37, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 44, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 41, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 20, 39, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 35, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 29, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 26, 29, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 43, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 28, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 37, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 21, 37, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 33, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 40, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 39, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 32, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 46, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 29, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 45, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 31, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 23, 35, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 42, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 20, 41, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 22, 35, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 36, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 28, 29, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 43, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 18, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 31, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 31, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 40, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 19, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 39, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 32, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 46, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 29, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 33, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 23, 35, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 31, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 36, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 49, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 20, 41, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 37, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 19, 44, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 28, 29, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 37, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 22, 37, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 44, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 48, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 42, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 32, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 41, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 40, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 20, 43, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 16, 53, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 23, 35, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 31, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 31, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 47, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 36, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 40, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 37, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 28, 29, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 37, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 22, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 45, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 16, 51, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 31, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 30, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 20, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 40, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 43, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 41, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 27, 32, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 25, 33, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 32, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 18, 47, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 36, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 43, 36, 70, 103, 51, 84, 65, 45, 24 ],
    [ 20, 43, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 50, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 37, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 32, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 39, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 19, 44, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 31, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 31, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 39, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 40, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 43, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 41, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 36, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 19, 46, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 32, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 35, 34, 67, 99, 49, 81, 63, 44, 24 ],
    [ 16, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 31, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 50, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 49, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 47, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 23, 40, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 19, 45, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 36, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 23, 39, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 22, 39, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 39, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 20, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 36, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 18, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 32, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 52, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 35, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 23, 39, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 28, 31, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 37, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 30, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 32, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 22, 41, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 43, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 46, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 33, 36, 71, 105, 52, 86, 67, 47, 24 ],
    [ 23, 40, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 29, 32, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 23, 39, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 31, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 16, 55, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 36, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 41, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 52, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 37, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 21, 44, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 37, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 24, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 47, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 23, 40, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 26, 35, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 31, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 44, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 37, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 20, 47, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 23, 39, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 32, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 31, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 36, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 46, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 21, 44, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 37, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 35, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 22, 43, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 29, 32, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 35, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 31, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 57, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 41, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 53, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 27, 35, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 55, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 33, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 54, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 33, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 40, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 47, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 37, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 20, 49, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 21, 44, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 35, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 43, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 32, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 51, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 30, 31, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 37, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 56, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 47, 38, 75, 111, 55, 91, 70, 48, 25 ],
    [ 17, 55, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 46, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 39, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 29, 33, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 51, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 20, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 32, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 20, 49, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 35, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 46, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 34, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 47, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 50, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 43, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 56, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 35, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 18, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 37, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 25, 39, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 33, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 52, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 43, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 55, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 20, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 53, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 16, 63, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 24, 41, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 46, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 58, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 47, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 57, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 43, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 55, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 44, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 31, 32, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 44, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 39, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 53, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 45, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 31, 33, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 20, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 41, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 23, 44, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 33, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 24, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 35, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 58, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 52, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 55, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 45, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 31, 32, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 44, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 43, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 41, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 35, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 45, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 28, 37, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 27, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 36, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 17, 60, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 43, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 33, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 45, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 41, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 63, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 53, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 21, 50, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 29, 37, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 23, 44, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 43, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 36, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 35, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 45, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 37, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 47, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 17, 60, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 49, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 20, 53, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 31, 33, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 34, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 54, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 63, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 26, 41, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 29, 37, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 20, 53, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 50, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 37, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 22, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 45, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 49, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 58, 34, 67, 99, 49, 81, 63, 44, 24 ],
    [ 16, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 53, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 40, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 18, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 36, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 55, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 37, 36, 69, 101, 50, 82, 63, 43, 22 ],
    [ 26, 41, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 49, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 44, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 21, 50, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 47, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 63, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 48, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 17, 62, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 35, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 32, 33, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 35, 34, 67, 99, 49, 81, 63, 44, 24 ],
    [ 18, 61, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 22, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 40, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 41, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 19, 56, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 36, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 26, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 41, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 18, 61, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 64, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 44, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 63, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 48, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 36, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 27, 41, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 40, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 35, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 58, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 51, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 31, 35, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 65, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 49, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 49, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 32, 35, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 30, 37, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 52, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 39, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 53, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 67, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 19, 60, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 31, 36, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 43, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 44, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 35, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 58, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 66, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 69, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 50, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 27, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 47, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 55, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 29, 39, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 49, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 21, 55, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 31, 36, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 37, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 26, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 61, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 32, 35, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 66, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 43, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 16, 73, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 21, 55, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 53, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 23, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 41, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 40, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 39, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 65, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 51, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 62, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 23, 51, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 16, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 47, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 24, 49, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 60, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 40, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 43, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 51, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 32, 37, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 25, 47, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 24, 49, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 41, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 23, 50, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 65, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 34, 35, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 63, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 17, 69, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 55, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 47, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 44, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 40, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 48, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 71, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 28, 43, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 32, 37, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 63, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 44, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 70, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 64, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 17, 69, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 43, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 52, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 62, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 39, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 20, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 48, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 61, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 33, 37, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 32, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 43, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 64, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 44, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 70, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 37, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 26, 47, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 55, 36, 70, 103, 51, 84, 65, 45, 23 ],
    [ 19, 66, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 25, 49, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 52, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 63, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 54, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 21, 58, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 75, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 33, 37, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 47, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 72, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 39, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 31, 39, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 40, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 30, 41, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 54, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 67, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 19, 66, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 24, 53, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 19, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 43, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 58, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 54, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 72, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 56, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 23, 55, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 29, 43, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 39, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 47, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 16, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 41, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 24, 53, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 49, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 51, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 29, 44, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 40, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 54, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 67, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 26, 49, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 51, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 55, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 39, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 52, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 27, 47, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 61, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 41, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 53, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 66, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 75, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 44, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 74, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 71, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 63, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 45, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 21, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 55, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 16, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 55, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 49, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 29, 45, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 22, 59, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 52, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 75, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 44, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 58, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 18, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 55, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 21, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 41, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 62, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 73, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 49, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 29, 45, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 53, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 56, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 43, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 30, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 61, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 17, 76, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 41, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 37, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 35, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 47, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 79, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 25, 52, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 55, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 62, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 43, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 45, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 53, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 78, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 65, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 17, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 67, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 69, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 37, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 58, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 59, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 26, 53, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 19, 71, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 24, 55, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 63, 36, 69, 101, 50, 82, 63, 43, 22 ],
    [ 27, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 78, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 59, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 69, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 19, 70, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 54, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 37, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 58, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 65, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 32, 43, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 34, 41, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 23, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 61, 36, 69, 101, 50, 82, 63, 43, 22 ],
    [ 20, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 80, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 44, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 65, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 73, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 26, 53, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 54, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 45, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 29, 48, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 33, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 48, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 31, 45, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 18, 77, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 81, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 53, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 85, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 69, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 48, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 44, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 52, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 18, 77, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 72, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 67, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 56, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 68, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 30, 47, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 29, 48, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 52, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 82, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 43, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 20, 69, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 56, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 71, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 29, 49, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 52, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 33, 43, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 20, 71, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 30, 47, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 87, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 53, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 82, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 45, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 62, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 24, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 68, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 37, 39, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 25, 56, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 71, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 52, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 41, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 74, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 49, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 17, 84, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 53, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 39, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 67, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 23, 64, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 24, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 47, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 86, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 33, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 77, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 16, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 75, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 62, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 47, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 84, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 40, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 22, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 34, 43, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 77, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 24, 61, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 35, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 67, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 59, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 31, 47, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 51, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 32, 45, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 64, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 37, 39, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 77, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 41, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 55, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 31, 48, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 23, 63, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 58, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 78, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 64, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 53, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 91, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 48, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 49, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 20, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 40, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 86, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 53, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 55, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 43, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 29, 52, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 31, 48, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 79, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 41, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 22, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 88, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 52, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 87, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 40, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 49, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 78, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 59, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 28, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 55, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 43, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 41, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 93, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 52, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 80, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 85, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 27, 56, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 88, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 53, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 37, 41, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 69, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 77, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 73, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 32, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 53, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 52, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 81, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 20, 77, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 90, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 56, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 74, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 37, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 69, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 95, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 77, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 79, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 21, 74, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 68, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 30, 53, 34, 67, 99, 49, 81, 63, 44, 24 ],
    [ 17, 91, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 43, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 90, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 62, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 33, 47, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 74, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 58, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 49, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 79, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 22, 71, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 55, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 17, 92, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 61, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 91, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 62, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 43, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 74, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 59, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 63, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 55, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 82, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 41, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 24, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 59, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 92, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 55, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 58, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 41, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 64, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 30, 53, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 43, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 33, 49, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 27, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 63, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 55, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 67, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 94, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 93, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 52, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 89, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 99, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 85, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 26, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 44, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 24, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 51, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 27, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 56, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 55, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 84, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 83, 34, 67, 99, 49, 81, 63, 44, 24 ],
    [ 17, 94, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 81, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 71, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 86, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 56, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 47, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 24, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 44, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 70, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 62, 34, 67, 99, 49, 81, 63, 44, 24 ],
    [ 31, 52, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 96, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 71, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 95, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 72, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 18, 91, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 41, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 59, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 87, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 56, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 45, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 35, 47, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 45, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 37, 44, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 79, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 97, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 75, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 96, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 86, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 45, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 34, 49, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 72, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 91, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 43, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 40, 41, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 88, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 62, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 35, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 45, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 75, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 89, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 28, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 87, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 47, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 27, 62, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 72, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 61, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 39, 43, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 80, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 47, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 40, 43, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 17, 99, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 45, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 98, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 55, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 28, 61, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 40, 43, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 25, 68, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 59, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 88, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 47, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 62, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 52, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 39, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 61, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 105, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 100, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 40, 43, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 99, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 82, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 24, 71, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 55, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 75, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 27, 64, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 28, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 40, 43, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 65, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 22, 79, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 23, 75, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 32, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 52, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 101, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 91, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 100, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 43, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 74, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 82, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 55, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 75, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 103, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 28, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 64, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 95, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 83, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 24, 73, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 27, 65, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 33, 52, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 92, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 40, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 87, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 82, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 75, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 49, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 18, 97, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 91, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 53, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 61, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 103, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 49, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 71, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 31, 56, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 93, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 87, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 55, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 85, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 92, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 44, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 23, 78, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 27, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 71, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 48, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 62, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 25, 73, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 32, 55, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 89, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 72, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 41, 43, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 67, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 17, 105, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 93, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 104, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 34, 53, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 37, 49, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 41, 44, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 111, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 79, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 18, 101, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 29, 62, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 72, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 106, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 96, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 105, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 94, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 86, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 101, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 63, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 27, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 59, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 30, 61, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 39, 47, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 23, 78, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 73, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 83, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 63, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 62, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 101, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 72, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 91, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 106, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 47, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 41, 44, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 96, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 86, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 74, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 37, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 47, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 45, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 26, 71, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 91, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 80, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 93, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 81, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 96, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 63, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 117, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 31, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 74, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 98, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 39, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 109, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 103, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 108, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 64, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 67, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 89, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 115, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 93, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 40, 47, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 81, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 45, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 65, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 88, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 51, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 74, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 110, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 70, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 59, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 101, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 20, 93, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 47, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 98, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 53, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 23, 83, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 29, 65, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 82, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 111, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 110, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 70, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 117, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 44, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 87, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 101, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 28, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 53, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 26, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 40, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 99, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 107, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 41, 47, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 22, 87, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 82, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 111, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 53, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 70, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 44, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 78, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 37, 52, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 87, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 47, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 26, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 67, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 19, 100, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 61, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 17, 113, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 67, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 16, 119, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 52, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 77, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 107, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 97, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 39, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 78, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 92, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 87, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 63, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 43, 45, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 89, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 78, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 61, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 63, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 37, 52, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 99, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 40, 49, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 78, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 92, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 63, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 43, 45, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 79, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 114, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 89, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 53, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 94, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 79, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 104, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 33, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 86, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 41, 48, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 78, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 105, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 32, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 63, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 64, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 115, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 86, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 40, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 87, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 22, 91, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 31, 64, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 34, 59, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 23, 88, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 16, 123, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 71, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 117, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 116, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 94, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 104, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 65, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 86, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 74, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 99, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 47, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 23, 87, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 91, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 65, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 32, 63, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 118, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 117, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 107, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 33, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 105, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 65, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 63, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 74, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 97, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 16, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 87, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 91, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 107, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 113, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 88, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 118, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 97, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 93, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 41, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 70, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 82, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 33, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 106, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 63, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 89, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 97, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 71, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 20, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 108, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 39, 53, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 23, 88, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 48, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 22, 93, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 89, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 71, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 70, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 82, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 55, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 34, 61, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 121, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 67, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 120, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 103, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 56, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 100, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 28, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 48, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 93, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 53, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 44, 47, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 82, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 115, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 108, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 56, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 122, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 65, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 100, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 91, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 129, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 81, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 39, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 72, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 115, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 56, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 73, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 17, 122, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 81, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 68, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 100, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 33, 64, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 101, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 36, 59, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 45, 47, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 36, 59, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 26, 81, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 72, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 124, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 110, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 123, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 71, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 91, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 59, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 79, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 16, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 61, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 29, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 93, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 21, 100, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 53, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 101, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 79, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 97, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 36, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 124, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 111, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 107, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 30, 71, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 33, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 52, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 45, 47, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 49, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 103, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 40, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 80, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 126, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 65, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 74, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 133, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 53, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 30, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 86, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 52, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 121, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 23, 93, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 80, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 126, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 94, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 74, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 121, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 129, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 25, 86, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 70, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 73, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 37, 59, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 41, 53, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 115, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 44, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 128, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 135, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 109, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 94, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 104, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 115, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 45, 49, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 96, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 20, 111, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 31, 70, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 85, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 41, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 129, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 87, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 128, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 117, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 20, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 88, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 71, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 104, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 115, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 89, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 106, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 96, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 130, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 129, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 72, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 27, 82, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 83, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 43, 52, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 47, 48, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 25, 88, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 72, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 101, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 116, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 89, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 106, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 96, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 107, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 130, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 72, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 82, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 55, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 23, 98, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 43, 52, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 47, 48, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 37, 61, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 20, 111, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 64, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 117, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 106, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 107, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 120, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 20, 113, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 72, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 71, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 98, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 43, 52, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 48, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 99, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 35, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 118, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 87, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 132, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 91, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 127, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 21, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 34, 67, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 28, 81, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 109, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 41, 56, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 32, 71, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 98, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 55, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 141, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 99, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 134, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 133, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 87, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 74, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 85, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 127, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 121, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 109, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 39, 59, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 32, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 49, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 26, 89, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 25, 91, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 135, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 99, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 134, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 120, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 100, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 39, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 101, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 47, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 101, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 18, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 93, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 16, 143, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 80, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 86, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 101, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 74, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 135, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 56, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 123, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 24, 97, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 100, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 53, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 47, 49, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 101, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 93, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 123, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 102, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 24, 97, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 110, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 81, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 37, 63, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 44, 53, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 67, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 102, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 32, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 122, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 81, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 145, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 117, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 86, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 93, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 138, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 81, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 63, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 48, 49, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 82, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 22, 107, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 123, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 64, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 131, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 117, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 119, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 33, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 139, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 138, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 53, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 29, 82, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 94, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 147, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 141, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 22, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 53, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 124, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 88, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 82, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 40, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 140, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 104, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 133, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 43, 55, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 53, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 47, 51, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 37, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 73, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 36, 67, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 21, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 67, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 88, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 83, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 82, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 140, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 96, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 67, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 127, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 65, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 43, 56, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 33, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 111, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 23, 104, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 133, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 142, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 115, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 141, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 93, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 96, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 121, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 128, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 111, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 37, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 97, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 56, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 61, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 79, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 36, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 142, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 115, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 116, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 93, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 123, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 22, 111, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 77, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 27, 91, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 137, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 144, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 143, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 128, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 108, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 32, 77, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 85, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 116, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 99, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 106, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 67, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 40, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 123, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 111, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 86, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 47, 52, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 77, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 145, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 137, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 153, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 98, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 129, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 34, 73, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 24, 103, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 108, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 35, 71, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 99, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 91, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 64, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 118, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 123, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 89, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 146, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 145, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 113, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 132, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 49, 51, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 130, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 89, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 101, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 25, 99, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 68, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 39, 64, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 118, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 155, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 81, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 146, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 139, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 108, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 101, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 109, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 59, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 29, 86, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 101, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 39, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 148, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 79, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 147, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 115, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 41, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 97, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 82, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 36, 71, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 25, 101, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 132, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 127, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 157, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 111, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 149, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 111, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 148, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 73, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 43, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 94, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 72, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 127, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 82, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 122, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 71, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 134, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 52, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 115, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 150, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 122, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 111, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 135, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 35, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 43, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 94, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 63, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 20, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 82, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 122, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 159, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 103, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 134, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 55, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 49, 52, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 107, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 150, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 89, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 88, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 111, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 112, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 44, 59, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 49, 53, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 35, 74, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 20, 129, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 122, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 137, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 41, 63, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 135, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 55, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 113, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 104, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 35, 74, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 145, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 31, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 143, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 161, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 49, 53, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 97, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 20, 129, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 131, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 41, 63, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 152, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 55, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 109, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 125, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 33, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 97, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 35, 74, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 145, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 61, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 39, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 125, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 44, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 73, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 104, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 131, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 47, 56, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 124, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 64, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 125, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 33, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 163, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 145, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 139, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 106, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 39, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 68, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 45, 59, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 24, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 59, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 154, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 80, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 138, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 127, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 140, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 106, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 47, 56, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 156, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 72, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 155, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 116, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 91, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 165, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 67, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 108, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 18, 149, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 37, 72, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 98, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 86, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 127, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 116, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 106, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 89, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 156, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 117, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 44, 61, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 45, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 55, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 128, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 26, 103, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 140, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 108, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 18, 149, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 72, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 86, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 116, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 157, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 73, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 167, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 51, 53, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 24, 113, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 55, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 143, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 26, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 141, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 108, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 101, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 44, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 109, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 158, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 123, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 128, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 101, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 43, 63, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 117, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 130, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 24, 113, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 45, 61, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 49, 55, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 94, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 93, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 142, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 151, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 108, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 137, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 159, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 169, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 61, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 22, 123, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 94, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 101, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 43, 63, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 137, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 130, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 131, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 118, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 61, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 28, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 143, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 89, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 160, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 137, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 43, 64, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 146, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 34, 81, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 94, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 88, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 89, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 130, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 125, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 131, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 43, 64, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 99, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 162, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 171, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 161, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 107, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 33, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 120, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 99, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 47, 59, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 146, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 45, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 68, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 147, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 22, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 99, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 162, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 145, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 52, 53, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 65, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 41, 68, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 120, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 139, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 103, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 107, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 121, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 122, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 33, 85, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 16, 173, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 112, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 163, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 99, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 146, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 111, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 65, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 91, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 27, 104, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 98, 34, 67, 99, 49, 81, 63, 44, 24 ],
    [ 20, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 96, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 113, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 165, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 122, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 164, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 104, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 155, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 91, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 34, 83, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 147, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 157, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 35, 81, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 28, 101, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 123, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 175, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 141, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 91, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 166, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 109, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 165, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 122, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 157, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 104, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 101, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 123, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 77, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 148, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 134, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 109, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 81, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 39, 73, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 32, 89, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 129, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 141, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 91, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 166, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 98, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 106, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 157, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 61, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 28, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 123, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 77, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 177, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 124, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 64, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 17, 168, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 129, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 167, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 143, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 98, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 106, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 125, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 28, 103, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 39, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 150, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 82, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 124, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 59, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 169, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 91, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 17, 168, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 94, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 21, 137, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 107, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 20, 143, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 64, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 106, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 131, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 179, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 103, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 121, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 47, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 161, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 82, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 99, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 169, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 121, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 94, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 101, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 18, 161, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 45, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 127, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 28, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 121, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 111, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 117, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 171, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 73, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 49, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 71, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 91, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 43, 68, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 94, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 181, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 89, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 18, 161, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 101, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 116, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 127, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 109, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 24, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 117, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 171, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 113, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 48, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 91, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 109, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 94, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 55, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 185, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 47, 63, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 33, 89, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 173, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 172, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 117, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 154, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 129, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 16, 183, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 80, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 118, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 135, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 41, 72, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 163, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 119, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 31, 96, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 33, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 174, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 147, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 173, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 63, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 128, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 155, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 96, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 103, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 44, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 56, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 118, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 135, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 72, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 157, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 137, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 41, 73, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 175, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 96, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 174, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 61, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 185, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 63, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 125, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 142, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 156, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 143, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 28, 107, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 129, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 56, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 135, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 130, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 158, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 176, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 175, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 96, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 107, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 81, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 51, 59, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 20, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 125, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 142, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 157, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 143, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 45, 67, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 104, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 130, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 86, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 187, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 131, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 137, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 132, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 179, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 24, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 151, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 158, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 143, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 82, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 112, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 167, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 177, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 86, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 101, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 169, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 104, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 132, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 127, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 98, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 159, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 109, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 169, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 189, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 178, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 83, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 22, 139, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 24, 127, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 122, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 113, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 109, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 82, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 123, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 23, 132, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 123, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 31, 98, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 139, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 160, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 180, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 169, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 179, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 106, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 145, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 103, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 21, 146, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 52, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 122, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 119, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 47, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 191, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 163, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 22, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 161, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 180, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 88, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 39, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 134, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 119, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 107, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 146, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 163, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 52, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 99, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 124, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 37, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 141, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 107, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 106, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 123, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 173, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 181, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 162, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 64, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 35, 88, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 134, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 141, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 107, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 97, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 135, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 53, 59, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 16, 193, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 148, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 149, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 183, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 101, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 182, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 173, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 43, 72, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 163, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 136, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 149, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 124, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 80, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 141, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 135, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 64, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 37, 85, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 148, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 184, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 149, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 183, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 101, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 116, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 173, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 164, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 64, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 186, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 47, 67, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 195, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 157, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 40, 79, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 29, 109, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 44, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 131, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 185, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 53, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 184, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 116, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 151, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 28, 113, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 165, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 127, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 41, 77, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 43, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 157, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 109, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 186, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 185, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 65, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 27, 118, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 47, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 175, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 197, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 52, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 166, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 65, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 127, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 68, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 139, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 40, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 186, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 86, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 71, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 49, 65, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 118, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 99, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 189, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 25, 128, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 52, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 167, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 103, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 71, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 188, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 139, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 123, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 159, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 128, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 86, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 119, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 199, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 118, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 129, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 32, 101, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 29, 111, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 145, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 107, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 168, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 189, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 45, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 188, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 123, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 83, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 128, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 101, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 179, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 104, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 129, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 39, 83, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 112, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 41, 79, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 30, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 169, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 189, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 61, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 147, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 201, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 155, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 39, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 111, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 161, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 81, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 179, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 121, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 31, 104, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 129, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 55, 59, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 121, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 191, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 112, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 190, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 125, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 147, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 131, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 21, 155, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 39, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 172, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 41, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 163, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 80, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 141, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 137, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 55, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 117, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 191, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 203, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 172, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 109, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 94, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 49, 67, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 122, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 21, 155, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 88, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 117, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 181, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 149, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 163, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 80, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 193, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 89, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 192, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 151, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 23, 142, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 172, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 137, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 94, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 127, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 43, 77, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 37, 89, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 117, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 194, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 205, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 193, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 144, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 49, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 151, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 45, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 106, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 173, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 143, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 94, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 81, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 43, 77, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 122, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 175, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 32, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 157, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 194, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 158, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 132, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 151, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 56, 59, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 145, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 174, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 71, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 124, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 53, 63, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 20, 167, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 43, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 207, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 196, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 33, 101, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 195, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 145, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 158, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 177, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 40, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 177, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 26, 129, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 175, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 187, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 37, 91, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 23, 146, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 124, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 185, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 134, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 196, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 79, 34, 67, 99, 49, 81, 63, 44, 24 ],
    [ 23, 145, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 178, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 53, 63, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 167, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 160, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 169, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 147, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 16, 209, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 125, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 47, 72, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 198, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 124, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 197, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 134, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 147, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 178, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 117, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 26, 129, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 55, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 125, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 97, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 146, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 79, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 160, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 169, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 147, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 177, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 199, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 47, 72, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 198, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 91, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 131, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 28, 121, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 136, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 30, 113, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 155, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 53, 64, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 117, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 211, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 51, 67, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 43, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 169, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 147, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 178, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 199, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 72, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 148, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 56, 61, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 26, 131, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 48, 71, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 155, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 53, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 117, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 107, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 35, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 34, 101, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 43, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 201, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 33, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 200, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 179, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 143, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 41, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 148, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 107, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 65, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 16, 213, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 181, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 155, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 111, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 47, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 143, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 164, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 202, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 56, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 201, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 128, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 18, 191, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 180, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 80, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 118, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 163, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 65, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 182, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 173, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 47, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 143, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 89, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 202, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 157, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 193, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 27, 128, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 191, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 181, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 215, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 111, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 112, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 151, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 164, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 99, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 183, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 37, 94, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 49, 71, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 150, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 203, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 89, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 112, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 157, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 193, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 128, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 182, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 94, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 173, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 145, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 97, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 113, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 43, 81, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 99, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 205, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 166, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 159, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 32, 109, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 125, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 39, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 217, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 193, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 183, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 94, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 145, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 125, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 55, 64, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 43, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 52, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 205, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 166, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 141, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 32, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 153, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 121, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 135, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 107, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 186, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 25, 141, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 184, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 101, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 22, 159, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 131, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 28, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 55, 64, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 206, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 219, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 101, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 141, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 167, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 122, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 135, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 169, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 33, 107, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 53, 67, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 32, 111, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 185, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 101, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 208, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 131, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 207, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 55, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 177, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 111, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 161, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 137, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 141, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 86, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 197, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 49, 72, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 123, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 169, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 33, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 111, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 186, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 221, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 122, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 83, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 20, 177, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 89, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 161, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 137, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 199, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 44, 81, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 197, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 73, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 123, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 169, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 142, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 111, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 209, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 103, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 45, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 149, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 49, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 97, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 40, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 179, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 199, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 44, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 155, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 124, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 123, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 223, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 210, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 157, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 188, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 157, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 53, 68, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 143, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 109, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 47, 77, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 20, 179, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 144, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 199, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 51, 71, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 26, 139, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 212, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 163, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 211, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 156, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 181, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 189, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 157, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 172, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 151, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 26, 139, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 124, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 101, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 59, 61, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 225, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 181, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 213, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 173, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 212, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 125, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 98, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 88, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 89, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 191, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 157, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 172, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 159, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 26, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 158, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 101, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 134, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 181, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 213, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 83, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 37, 99, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 24, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 98, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 117, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 118, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 191, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 146, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 227, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 173, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 158, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 203, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 193, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 214, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 118, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 104, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 183, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 136, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 127, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 37, 99, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 147, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 194, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 26, 141, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 192, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 146, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 119, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 44, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 216, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 203, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 215, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 147, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 159, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 118, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 119, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 20, 183, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 160, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 52, 71, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 37, 99, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 229, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 195, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 26, 141, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 193, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 137, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 217, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 205, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 216, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 52, 71, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 167, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 147, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 34, 109, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 176, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 103, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 59, 63, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 160, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 148, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 128, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 196, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 55, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 194, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 218, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 169, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 217, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 205, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 106, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 52, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 128, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 47, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 149, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 231, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 83, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 59, 63, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 148, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 155, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 187, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 29, 129, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 219, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 195, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 218, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 162, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 163, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 35, 106, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 129, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 128, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 117, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 35, 107, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 45, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 59, 63, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 169, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 178, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 155, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 220, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 129, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 219, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 196, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 162, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 88, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 16, 233, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 163, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 91, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 121, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 56, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 139, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 45, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 34, 111, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 37, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 178, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 97, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 17, 220, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 129, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 164, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 197, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 117, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 59, 64, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 223, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 16, 237, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 23, 163, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 189, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 56, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 88, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 222, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 151, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 59, 64, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 52, 73, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 179, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 235, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 189, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 209, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 97, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 43, 88, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 52, 73, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 47, 81, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 24, 157, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 131, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 26, 145, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 181, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 164, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 48, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 222, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 59, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 52, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 119, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 211, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 189, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 199, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 122, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 88, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 109, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 53, 72, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 173, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 47, 81, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 224, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 191, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 223, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 237, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 175, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 31, 123, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 165, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 52, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 72, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 211, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 200, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 181, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 34, 113, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 26, 147, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 142, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 59, 65, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 173, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 224, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 132, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 34, 113, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 123, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 107, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 35, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 72, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 137, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 166, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 201, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 191, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 143, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 26, 147, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 226, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 239, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 225, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 184, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 43, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 132, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 104, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 193, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 175, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 215, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 36, 107, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 142, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 59, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 125, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 202, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 73, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 227, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 167, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 226, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 61, 63, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 149, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 184, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 204, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 185, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 37, 104, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 169, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 22, 175, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 215, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 121, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 94, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 149, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 241, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 203, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 145, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 17, 227, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 193, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 143, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 139, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 47, 83, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 184, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 205, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 185, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 134, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 169, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 53, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 215, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 139, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 228, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 145, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 44, 89, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 30, 131, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 40, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 156, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 47, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 43, 91, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 206, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 185, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 134, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 169, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 243, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 187, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 49, 80, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 230, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 229, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 177, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 205, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 145, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 44, 89, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 123, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 31, 127, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 156, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 197, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 37, 106, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 61, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 55, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 217, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 151, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 231, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 39, 101, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 230, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 131, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 163, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 91, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 206, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 145, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 123, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 127, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 179, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 245, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 197, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 106, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 146, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 157, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 231, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 128, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 21, 188, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 158, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 56, 71, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 19, 207, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 59, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 61, 65, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 32, 123, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 179, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 197, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 99, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 146, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 137, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 232, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 159, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 61, 65, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 97, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 188, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 128, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 158, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 235, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 16, 247, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 59, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 137, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 172, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 56, 71, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 97, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 99, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 233, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 125, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 22, 181, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 174, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 61, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 148, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 45, 89, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 31, 128, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 125, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 210, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 174, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 143, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 159, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 56, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 234, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 173, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 199, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 125, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 181, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 174, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 249, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 143, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 45, 89, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 39, 103, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 41, 98, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 24, 167, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 210, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 51, 79, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 191, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 236, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 63, 64, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 235, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 148, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 176, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 39, 103, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 129, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 201, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 174, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 109, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 28, 143, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 175, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 183, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 167, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 211, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 237, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 191, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 236, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 63, 64, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 223, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 55, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 251, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 98, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 99, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 20, 201, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 101, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 203, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 27, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 127, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 23, 175, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 183, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 83, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 212, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 237, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 155, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 63, 64, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 193, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 163, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 214, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 24, 169, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 113, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 151, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 40, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 203, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 43, 94, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 77, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 239, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 127, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 227, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 213, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 253, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 113, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 162, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 185, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 177, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 193, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 132, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 194, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 169, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 61, 67, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 151, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 99, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 203, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 77, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 239, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 117, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 214, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 56, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 185, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 177, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 137, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 31, 132, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 194, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 163, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 117, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 241, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 179, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 16, 255, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 157, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 217, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 34, 121, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 215, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 227, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 61, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 56, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 141, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 103, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 30, 137, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 132, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 217, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 178, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 117, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 159, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 241, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 179, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 142, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 164, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 103, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 207, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 18, 229, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 216, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 85, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 33, 125, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 197, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 52, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 129, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 118, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 257, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 139, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 17, 242, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 159, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 134, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 179, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 142, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 181, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 40, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 207, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 229, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 217, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 134, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 33, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 139, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 49, 85, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 32, 129, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 244, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 118, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 243, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 139, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 24, 173, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 159, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 134, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 47, 88, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 197, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 144, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 22, 189, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 207, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 218, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 107, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 259, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 167, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 245, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 143, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 244, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 199, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 166, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 139, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 173, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 149, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 134, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 155, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 167, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 144, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 189, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 59, 71, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 64, 65, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 219, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 113, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 181, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 89, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 245, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 155, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 182, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 53, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 221, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 30, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 52, 81, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 167, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 261, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 63, 67, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 31, 136, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 199, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 220, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 246, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 98, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 155, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 182, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 222, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 59, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 183, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 33, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 52, 81, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 233, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 98, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 146, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 248, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 151, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 247, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 200, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 211, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 191, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 51, 83, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 41, 103, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 33, 128, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 169, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 223, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 263, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 183, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 80, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 235, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 52, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 109, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 43, 98, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 146, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 248, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 137, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 222, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 163, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 211, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 63, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 213, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 41, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 128, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 169, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 224, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 193, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 59, 72, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 235, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 250, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 39, 109, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 249, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 146, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 185, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 223, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 163, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 157, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 265, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 213, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 202, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 226, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 29, 147, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 104, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 193, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 59, 72, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 97, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 250, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 195, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 48, 89, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 153, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 185, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 224, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 99, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 91, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 186, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 213, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 107, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 148, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 147, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 104, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 252, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 158, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 251, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 64, 67, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 122, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 195, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 267, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 148, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 53, 81, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 225, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 52, 83, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 47, 91, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 186, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 139, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 40, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 172, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 253, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 239, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 252, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 131, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 21, 205, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 173, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 64, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 117, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 22, 195, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 149, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 148, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 226, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 173, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 24, 179, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 52, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 241, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 254, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 172, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 253, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 239, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 101, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 16, 269, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 205, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 173, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 59, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 241, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 117, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 229, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 49, 88, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 227, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 181, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 197, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 52, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 189, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 254, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 241, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 160, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 109, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 33, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 188, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 173, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 206, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 106, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 189, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 117, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 109, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 61, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 229, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 256, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 197, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 97, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 271, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 121, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 241, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 151, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 20, 217, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 109, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 167, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 181, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 55, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 106, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 189, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 199, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 208, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 174, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 229, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 256, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 191, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 32, 137, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 65, 67, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 107, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 28, 157, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 22, 199, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 40, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 61, 72, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 191, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 142, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 45, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 118, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 258, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 273, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 257, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 230, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 141, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 142, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 61, 72, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 191, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 261, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 23, 192, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 28, 157, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 199, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 219, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 176, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 163, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 142, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 177, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 258, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 113, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 231, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 221, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 245, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 61, 72, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 191, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 56, 79, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 177, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 28, 157, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 192, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 164, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 53, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 275, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 163, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 142, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 259, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 101, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 56, 79, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 177, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 39, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 232, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 164, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 245, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 55, 81, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 21, 211, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 61, 73, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 31, 143, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 127, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 192, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 55, 81, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 261, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 30, 149, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 17, 260, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 185, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 201, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 61, 73, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 56, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 177, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 127, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 233, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 164, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 223, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 211, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 277, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 143, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 61, 73, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 262, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 55, 81, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 261, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 166, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 23, 193, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 185, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 223, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 43, 104, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 194, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 44, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 247, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 203, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 125, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 25, 178, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 149, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 212, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 61, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 262, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 55, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 179, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 155, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 37, 121, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 237, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 20, 223, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 128, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 194, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 166, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 279, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 235, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 203, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 85, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 26, 173, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 41, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 263, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 104, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 63, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 141, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 179, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 155, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 196, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 26, 173, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 128, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 125, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 166, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 137, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 236, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 195, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 265, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 181, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 264, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 196, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 167, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 205, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 238, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 32, 141, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 214, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 155, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 281, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 239, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 26, 173, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 251, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 113, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 33, 137, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 237, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 64, 71, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 17, 265, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 181, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 146, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 196, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 167, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 205, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 151, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 141, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 103, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 122, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 215, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 253, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 56, 81, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 251, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 147, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 40, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 266, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 157, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 156, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 181, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 146, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 147, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 283, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 97, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 30, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 197, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 169, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 157, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 253, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 56, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 268, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 147, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 267, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 227, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 239, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 127, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 59, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 64, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 55, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 199, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 218, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 241, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 182, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 123, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 158, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 157, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 253, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 131, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 268, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 147, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 106, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 285, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 229, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 112, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 169, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 163, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 55, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 131, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 159, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 33, 139, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 148, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 200, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 270, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 269, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 125, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 25, 183, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 143, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 199, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 218, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 241, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 229, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 200, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 158, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 177, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 191, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 257, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 33, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 148, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 149, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 270, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 103, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 16, 287, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 201, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 24, 193, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 37, 125, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 65, 71, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 45, 103, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 242, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 63, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 200, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 177, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 113, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 201, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 45, 103, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 47, 98, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 271, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 202, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 52, 89, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 160, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 159, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 211, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 24, 193, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 113, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 65, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 103, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 243, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 56, 83, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 231, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 160, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 273, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 201, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 289, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 257, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 202, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 52, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 56, 83, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 233, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 186, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 24, 193, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 99, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 45, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 244, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 48, 97, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 167, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 274, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 160, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 273, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 211, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 259, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 172, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 88, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 202, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 109, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 56, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 109, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 186, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 151, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 173, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 47, 99, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 179, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 245, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 291, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 167, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 274, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 61, 77, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 20, 233, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 59, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 259, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 59, 80, 34, 67, 99, 49, 81, 63, 43, 22 ],
    [ 53, 88, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 277, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 32, 147, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 22, 213, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 43, 109, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 203, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 188, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 173, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 64, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 276, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 246, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 275, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 167, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 205, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 61, 77, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 162, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 40, 117, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 248, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 223, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 197, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 32, 147, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 213, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 293, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 107, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 134, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 157, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 276, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 248, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 169, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 25, 189, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 205, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 61, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 162, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 188, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 59, 80, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 28, 169, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 153, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 32, 147, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 153, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 26, 181, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 278, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 44, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 277, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 157, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 215, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 248, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 169, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 176, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 205, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 53, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 164, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 39, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 295, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 237, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 176, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 49, 97, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 279, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 189, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 278, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 163, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 197, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 227, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 22, 215, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 249, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 169, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 176, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 263, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 129, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 37, 128, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 164, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 206, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 183, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 237, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 280, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 239, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 279, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 217, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 65, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 226, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 227, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 149, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 250, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 265, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 297, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 97, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 37, 129, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 217, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 164, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 67, 71, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 183, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 117, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 280, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 239, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 192, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 253, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 34, 141, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 208, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 165, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 227, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 251, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 265, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 229, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 26, 185, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 37, 129, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 217, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 191, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 24, 199, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 281, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 117, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 59, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 239, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 192, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 241, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 53, 91, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 16, 299, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 165, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 43, 112, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 178, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 252, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 61, 79, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 229, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 185, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 283, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 53, 91, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 282, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 44, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 117, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 68, 71, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 22, 219, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 192, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 241, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 151, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 179, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 53, 91, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 67, 72, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 178, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 253, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 118, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 229, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 185, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 283, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 269, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 32, 151, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 166, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 45, 107, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 301, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 156, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 219, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 61, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 241, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 40, 121, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 47, 103, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 53, 91, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 67, 72, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 193, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 254, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 139, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 284, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 48, 101, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 230, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 194, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 32, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 179, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 211, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 139, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 156, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 157, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 41, 118, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 119, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 40, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 103, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 269, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 167, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 173, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 285, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 139, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 37, 131, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 303, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 119, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 194, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 99, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 30, 163, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 23, 211, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 148, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 233, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 39, 125, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 212, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 47, 104, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 43, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 20, 243, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 61, 80, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 286, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 233, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 19, 256, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 32, 153, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 31, 157, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 181, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 47, 104, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 25, 196, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 30, 163, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 232, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 149, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 21, 233, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 39, 125, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 212, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 288, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 271, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 287, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 305, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 196, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 29, 169, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 257, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 148, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 197, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 45, 109, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 27, 181, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 104, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 159, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 30, 163, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 67, 73, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 214, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 233, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 137, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 55, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 288, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 59, 83, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 158, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 213, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 196, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 169, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 258, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 214, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 48, 103, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 45, 109, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 223, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 215, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 19, 261, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 64, 77, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 31, 159, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 290, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 16, 307, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 137, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 189, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 215, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 235, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 33, 149, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 236, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 49, 101, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 24, 205, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 259, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 214, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 127, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 68, 73, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 25, 197, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 215, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 262, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 64, 77, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 159, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 290, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 275, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 137, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 63, 79, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 39, 127, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 235, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 191, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 21, 236, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 216, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 37, 134, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 260, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 61, 81, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 121, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 33, 151, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 16, 309, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 23, 215, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 56, 89, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 17, 291, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 262, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 49, 101, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 275, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 142, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 47, 106, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 39, 127, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 56, 89, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 27, 185, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 21, 236, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 185, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 37, 134, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 261, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 160, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 41, 121, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 293, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 47, 106, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 292, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 56, 89, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 26, 191, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 18, 277, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 216, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 172, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 35, 142, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 295, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 44, 113, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 128, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 139, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 25, 199, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 311, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 63, 79, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 19, 262, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 294, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 249, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 293, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 47, 106, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 33, 151, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 56, 89, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 36, 139, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 277, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 29, 173, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 29, 172, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 21, 239, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 20, 251, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 23, 217, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 39, 128, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 28, 179, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 22, 227, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 185, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 295, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 19, 263, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 294, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 26, 193, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 21, 239, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 20, 251, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 41, 122, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 31, 162, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 36, 139, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 35, 143, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 25, 201, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 23, 219, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 16, 313, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 49, 103, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 30, 167, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 27, 187, 32, 63, 93, 46, 76, 59, 41, 21 ],
    [ 28, 179, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 296, 30, 59, 87, 43, 71, 55, 38, 20 ]
];



//////////////////////////////////


ListNonNeg:=
[
    [ 15, 22, 36, 71, 105, 52, 86, 66, 45, 23 ],
    [ 16, 19, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 15, 22, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 14, 19, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 16, 23, 38, 75, 111, 55, 91, 70, 48, 25 ],
    [ 15, 23, 36, 71, 105, 52, 86, 66, 45, 23 ],
    [ 16, 17, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 17, 20, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 15, 26, 40, 78, 115, 57, 94, 72, 49, 25 ],
    [ 14, 23, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 17, 19, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 17, 20, 34, 67, 99, 49, 81, 63, 44, 23 ],
    [ 15, 23, 36, 69, 101, 50, 82, 63, 43, 22 ],
    [ 14, 27, 38, 75, 111, 55, 90, 69, 47, 24 ],
    [ 16, 25, 40, 78, 115, 57, 94, 72, 49, 25 ],
    [ 17, 18, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 14, 25, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 15, 26, 38, 75, 111, 55, 91, 70, 48, 25 ],
    [ 17, 21, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 14, 23, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 18, 23, 40, 79, 117, 58, 95, 73, 50, 26 ],
    [ 15, 23, 34, 66, 97, 48, 79, 61, 42, 22 ],
    [ 17, 21, 35, 69, 101, 50, 82, 63, 43, 22 ],
    [ 16, 21, 32, 63, 93, 46, 76, 59, 41, 22 ],
    [ 19, 22, 40, 79, 117, 58, 95, 73, 50, 26 ],
    [ 18, 19, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 17, 25, 40, 79, 117, 58, 96, 74, 51, 26 ],
    [ 19, 21, 38, 75, 111, 55, 90, 69, 47, 24 ],
    [ 15, 26, 37, 73, 107, 53, 87, 67, 46, 24 ],
    [ 17, 18, 28, 55, 81, 40, 66, 51, 35, 18 ],
    [ 22, 23, 47, 92, 135, 67, 110, 84, 57, 29 ],
    [ 19, 21, 37, 73, 108, 54, 88, 68, 47, 25 ],
    [ 14, 29, 38, 75, 111, 55, 90, 69, 47, 24 ],
    [ 15, 22, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 18, 19, 32, 62, 91, 45, 74, 57, 39, 20 ],
    [ 17, 21, 33, 65, 96, 48, 78, 60, 41, 21 ],
    [ 17, 23, 36, 71, 105, 52, 86, 66, 45, 23 ],
    [ 19, 20, 34, 67, 99, 49, 81, 63, 44, 24 ],
    [ 19, 22, 39, 76, 111, 55, 90, 69, 47, 24 ],
    [ 17, 20, 30, 59, 87, 43, 71, 55, 38, 20 ],
    [ 17, 23, 35, 69, 102, 51, 83, 64, 44, 23 ],
    [ 19, 21, 35, 69, 102, 51, 83, 64, 44, 23 ]
];







////////////////////////////////////////////////////////////////////////
//////////////////////////////////////////////////////////////
/////////////////////////////////////////////////////
///////////////////////////////////////////
//////////////////////////////////
////////////////////////
//////////////
//////
///



M0:=Matrix(Integers(),8,[2,-1,0,0,0,0,0,0,-1,2,-1,0,0,0,0,0,0,-1,2,-1,-1,0,0,0,0,0,-1,2,0,0,0,0,0,0,-1,0,2,-1,0,0,0,0,0,0,-1,2,-1,0,0,0,0,0,0,-1,2,-1,0,0,0,0,0,0,-1,2]);

L:=LatticeWithGram(M0);

function Bezout(v)

G:=Gcd(v[1],v[2]);
b:=[[b1,b2] : b1 in [(-Abs(v[2]))..Abs(v[2])], b2 in [(-Abs(v[1]))..Abs(v[1])] | b1*v[1]+b2*v[2] eq G][1];

return b;

end function;

/////////////////////////

function Product(v,w)
v1:=CoordinatesToElement(L,v[3..#v]);
v2:=CoordinatesToElement(L,w[3..#w]);
return -(v[1]*w[2]+v[2]*w[1]-(v1,v2));
end function;

/////////////////////////////

function OrthogonalBasis(L,v)
%The first two coordinates of v must be coprime
n:=Rank(L);
w:=CoordinatesToElement(L,v[3..#v]);

e:=[];
e[1]:=[v[1],-v[2],0,0,0,0,0,0,0,0];

for j in [1..n] do

r:=[0,0,0,0,0,0,0,0];
r[j]:=1;
z:=CoordinatesToElement(L,r);
N:=(z,w);
b:=Bezout([v[1],v[2]]);
e[j+1]:=[(N)*b[2],(N)*b[1]] cat r;

end for;

return e;

end function;

//////////////////////////////////

function OrthogonalComplement(L,v)

e:=OrthogonalBasis(L,v);

n:=Rank(L)+1;
M:=ZeroMatrix(Integers(),n,n);

for i in [1..n] do
for j in [1..n] do
M[i,j]:=Product(e[i],e[j]);
end for;
end for;

return LatticeWithGram(M);

end function;

////////////////////////////////

function CheckOrthogonalRoots(L,v,gentype)

vperp:=OrthogonalComplement(L,v);

if gentype eq 1 then

if ((Minimum(vperp) eq 2) and (#ShortestVectors(vperp) le 4)) then
return 1;
else
return 0;
end if;

else

if ((Minimum(vperp) eq 2) and (#ShortestVectors(vperp) le 5)) then
return 1;
else
return 0;
end if;

end if;

end function;

/////////////////////////////////////////

function CreateOkList(L,List,gentype)

OkList:=[];

for v in List do

if CheckOrthogonalRoots(L,v,gentype) eq 1 then
OkList:= OkList cat [(-Product(v,v))];
end if;

end for;

return OkList;

end function;

///////////////////////////////////


//In order to verify the vectors, copy all the above code and type

//OkList:=CreateOkList(L,ListGenType,1);

//to find the norms < 2*4900 of the vectors in U+E_8(-1) with at least 2 and at most 8 roots, and

//OkList2:=CreateOkList(L,ListNonNeg,0);

//to find the remaining norms of the vectors in U+E_8(-1) with at least 2 and at most 10 roots.


//(cf. proof of main theorem). 























